Frappe: Understanding the Usage and Perception of Mobile App Recommendations In-The-Wild

This paper describes a real world deployment of a context-aware mobile app recommender system (RS) called Frappe. Utilizing a hybrid-approach, we conducted a large-scale app market deployment with 1000 Android users combined with a small-scale local user study involving 33 users. The resulting usage logs and subjective feedback enabled us to gather key insights into (1) context-dependent app usage and (2) the perceptions and experiences of end-users while interacting with context-aware mobile app recommendations. While Frappe performs very well based on usage-centric evaluation metrics insights from the small-scale study reveal some negative user experiences. Our results point to a number of actionable lessons learned specifically related to designing, deploying and evaluating mobile context-aware RS in-the-wild with real users.

==> plots/plot.py <==
import matplotlib as mpl
mpl.rcParams['lines.linewidth'] = 2
mpl.rcParams['lines.color'] = 'g'
mpl.rcParams['font.size'] = 14.0

mpl.rcParams['figure.subplot.left'] = 0.3  # the left side of the subplots of the figure
mpl.rcParams['figure.subplot.right']  = 0.96    # the right side of the subplots of the figure
mpl.rcParams['figure.subplot.bottom'] = 0.2    # the bottom of the subplots of the figure
mpl.rcParams['figure.subplot.top'] = 0.92    # the top of the subplots of the figure

import matplotlib.pyplot as plt
import matplotlib.mlab as mlab
import numpy as np


def plot_hours_app_usage():
    data = [
    (0 , 3756),
    (1 , 2318),
    (2 , 1778),
    (3 , 1308),
    (4 , 1260),
    (5 , 1661),
    (6 , 2970),
    (7 , 4765),
    (8 , 6025),
    (9 , 7134),
    (10 , 8603),
    (11 , 9707),
    (12 , 9868),
    (13 , 8852),
    (14 , 9095),
    (15 , 9833),
    (16 , 9956),
    (17 , 9644),
    (18 , 7411),
    (19 , 7121),
    (20 , 7030),
    (21 , 6682),
    (22 , 6090),
    (23 , 4948),
    ]
    X = [x for x,y in data]
    Y = [y for x,y in data]
    c = 2331364/sum(Y)
    #I normalized this that it would sum to 2331364. We have different data sets, and only proportion is correct.
    Y = [y * c for y in Y]
    fig = plt.figure()
    fig.set_size_inches(3,3)
    ax = fig.add_subplot(111)
    ax.set_ylabel('#app used')
    ax.set_xlabel('Hour')
    ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    #ax.set_yscale('log')
    #plt.xlim((0,))
    ax.plot(X,Y)
    #plt.show()
    plt.savefig('hoursAppUsage.pdf')
 
def plot_week_app_usage():
    data = [
    ( 0 , 346855 ),
( 1 , 359317 ),
( 2 , 357864 ),
( 3 , 316474 ),
( 4 , 316809 ),
( 5 , 311609 ),
( 6 , 322436 ),
    ]
    fig = plt.figure()
    fig.set_size_inches(3,3)
    ax = fig.add_subplot(111)
    ax.set_ylabel('#app used')
    ax.set_xlabel('Day of the week')
    #ax.set_yscale('log')
    ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    xtickNames = plt.setp(ax, xticklabels=["M", "T", "W", "T", "F", "S", "S"])
    #plt.setp(xtickNames, rotation=20    , fontsize=10)
    X = [x for x,y in data]
    Y = [y for x,y in data]   
    plt.ylim((0,400000))
    ax.plot(X, Y)
    plt.savefig('daysAppUsage.pdf')
    
def plot_hours_frappe_installs():
    data = [
    ( 0 , 189 ),
    ( 1 , 94 ),
    ( 2 , 62 ),
    ( 3 , 41 ),
    ( 4 , 36 ),
    ( 5 , 26 ),
    ( 6 , 38 ),
    ( 7 , 54 ),
    ( 8 , 196 ),
    ( 9 , 182 ),
    ( 10 , 241 ),
    ( 11 , 246 ),
    ( 12 , 226 ),
    ( 13 , 200 ),
    ( 14 , 250 ),
    ( 15 , 210 ),
    ( 16 , 292 ),
    ( 17 , 200 ),
    ( 18 , 333 ),
    ( 19 , 310 ),
    ( 20 , 248 ),
    ( 21 , 264 ),
    ( 22 , 276 ),
    ( 23 , 226 ),
    ]
    X = [x for x,y in data]
    Y = [y for x,y in data]    
    fig = plt.figure()
    fig.set_size_inches(3,3)
    ax = fig.add_subplot(111)
    ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    ax.set_ylabel('#app installed or viewed')
    ax.set_xlabel('Hour')
    ax.plot(X, Y)
    plt.savefig('hoursInstalled.pdf')


if __name__ == "__main__":
    plot_hours_app_usage()
    plot_week_app_usage()
    plot_hours_frappe_installs()

